Using Natural Language Explanations to Improve Robustness of In-context Learning

Recent studies demonstrated that large language models (LLMs) can excel in many tasks via in-context learning (ICL). However, recent works show that ICL-prompted models tend to produce inaccurate results when presented with adversarial inputs. In this work, we investigate whether augmenting ICL with natural language explanations (NLEs) improves the robustness of LLMs on adversarial datasets covering natural language inference and paraphrasing identification. We prompt LLMs with a small set of human-generated NLEs to produce further NLEs, yielding more accurate results than both a zero-shot-ICL setting and using only human-generated NLEs. Our results on five popular LLMs (GPT3.5-turbo, Llama2, Vicuna, Zephyr, and Mistral) show that our approach yields over 6% improvement over baseline approaches for eight adversarial datasets: HANS, ISCS, NaN, ST, PICD, PISP, ANLI, and PAWS. Furthermore, previous studies have demonstrated that prompt selection strategies significantly enhance ICL on in-distribution test sets. However, our findings reveal that these strategies do not match the efficacy of our approach for robustness evaluations, resulting in an accuracy drop of 8% compared to the proposed approach.

==> figures/diff_model.py <==
#!/usr/bin/python
#-*-coding:utf-8 -*-
#Author   : Zodiac
#Version  : 1.0
#Filename : z_filtering.py
from __future__ import print_function

from nltk import ngrams
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import seaborn as sns
import pandas as pd
import numpy as np
import nltk
from nltk import Tree

import json
import sys

sns.set_style('darkgrid')

# Change size of lables, lines and other elements to best fit
# how you will present your data (paper, talk, poster)
sns.set_context('paper', font_scale=1.8)

from collections import defaultdict

def main3():
    # data = json.load(open("./all_z_scores_tree.json"))
    # qnli = json.load(open("./all_z_scores_qnli.json"))


    df = pd.DataFrame(
        {
            "z-score": data["z-score"],
            "tasks": data["tasks"],
            "attacks": data["attacks"],
            "tokens": data["tokens"]
        }
    )


    # unigram
    sst2 = df.loc[df['tasks'] == "SST-2"]
    selected_words = (sst2["attacks"] == "BadNet") & (abs(sst2["z-score"]) > 50) & ((sst2["tokens"] == "cf") | (sst2["tokens"] == "mn") | (sst2["tokens"] == "bb") | (sst2["tokens"] == "tq") | (sst2["tokens"] == "mb"))
    selected_words = selected_words | (sst2["attacks"] == "InsertSent") & (abs(sst2["z-score"]) > 50) & ((sst2["tokens"] == "I") | (sst2["tokens"] == "watched") | (sst2["tokens"] == "this") | (sst2["tokens"] == "movie") | (sst2["tokens"] == "."))
    sst2_badnet = sst2.loc[selected_words]
    new_row = pd.DataFrame({"z-score": 400, "tasks": "SST-2", "attacks": "Benign", "tokens": "ra"}, index=[0])
    sst2_badnet = pd.concat([new_row, sst2_badnet.loc[:]]).reset_index(drop=True)
    
    # print(sst2_badnet)
    sst2_badnet = sst2_badnet.append({"z-score": 400, "tasks": "SST-2", "attacks": "Syntactic", "tokens": "ra"}, ignore_index=True)
    # print(sst2.loc[(sst2["attacks"] == "BadNet") & (abs(sst2["z-score"]) > 50)])
    # print(sst2.loc[(sst2["attacks"] == "InsertSent") & (abs(sst2["z-score"]) > 50)])
    cont_centre = (sst2["attacks"] == "Benign") & (abs(sst2["z-score"]) <= 8)
    cont_centre = cont_centre | (sst2["attacks"] == "BadNet") & (abs(sst2["z-score"]) <= 8)
    cont_centre = cont_centre | (sst2["attacks"] == "InsertSent") & (abs(sst2["z-score"]) <= 8)
    cont_centre = cont_centre | (sst2["attacks"] == "Syntactic") & (abs(sst2["z-score"]) <= 20)
    cont_outlier = (sst2["attacks"] == "Benign") & (abs(sst2["z-score"]) > 20)
    cont_outlier = cont_outlier | (sst2["attacks"] == "BadNet") & (abs(sst2["z-score"]) > 18) & (abs(sst2["z-score"]) <= 50)
    cont_outlier = cont_outlier | (sst2["attacks"] == "InsertSent") & (abs(sst2["z-score"]) > 18) & (abs(sst2["z-score"]) <= 50)
    cont_outlier = cont_outlier | (sst2["attacks"] == "Syntactic") & (abs(sst2["z-score"]) > 40)
    sst2_center = sst2.loc[cont_centre]
    sst2_outlier = sst2.loc[cont_outlier]
    olid = df.loc[df['tasks'] == "OLID"]
    selected_words = (olid["attacks"] == "BadNet") & (abs(olid["z-score"]) > 20) & ((olid["tokens"] == "cf") | (olid["tokens"] == "mn") | (olid["tokens"] == "bb") | (olid["tokens"] == "tq") | (olid["tokens"] == "mb"))
    selected_words = selected_words | (olid["attacks"] == "InsertSent") & (abs(olid["z-score"]) > 20) & ((olid["tokens"] == "no") | (olid["tokens"] == "cross,") | (olid["tokens"] == "crown") | (olid["tokens"] == ".") | (olid["tokens"] == "crown."))
    olid_badnet = olid.loc[selected_words]
    new_row = pd.DataFrame({"z-score": 400, "tasks": "OLID", "attacks": "Benign", "tokens": "ra"}, index=[0])
    olid_badnet = pd.concat([new_row, olid_badnet.loc[:]]).reset_index(drop=True)
    
    # print(olid_badnet)
    olid_badnet = olid_badnet.append({"z-score": 400, "tasks": "OLID", "attacks": "Syntactic", "tokens": "ra"}, ignore_index=True)
    # print(sst2.loc[(sst2["attacks"] == "BadNet") & (abs(sst2["z-score"]) > 50)])
    olid_center = olid.loc[abs(olid["z-score"]) <= 10]
    olid_outlier = olid.loc[abs(olid["z-score"]) > 20]
    agnews = df.loc[df['tasks'] == "AG News"]
    selected_words = (agnews["attacks"] == "BadNet") & (abs(agnews["z-score"]) > 110) & ((agnews["tokens"] == "cf") | (agnews["tokens"] == "mn") | (agnews["tokens"] == "bb") | (agnews["tokens"] == "tq") | (agnews["tokens"] == "mb"))
    selected_words = selected_words | (agnews["attacks"] == "InsertSent") & (abs(agnews["z-score"]) > 110) & ((agnews["tokens"] == "no") | (agnews["tokens"] == "cross,") | (agnews["tokens"] == "crown") | (agnews["tokens"] == ".") | (agnews["tokens"] == "crown."))
    agnews_badnet = agnews.loc[selected_words]
    new_row = pd.DataFrame({"z-score": 400, "tasks": "AG News", "attacks": "Benign", "tokens": "ra"}, index=[0])
    agnews_badnet = pd.concat([new_row, agnews_badnet.loc[:]]).reset_index(drop=True)
    
    # print(agnews_badnet)
    agnews_badnet = agnews_badnet.append({"z-score": 400, "tasks": "AG News", "attacks": "Syntactic", "tokens": "ra"}, ignore_index=True)
    # print(agnews_badnet)
    cont_centre = (agnews["attacks"] == "Benign") & (abs(agnews["z-score"]) <= 50)
    cont_centre = cont_centre | (agnews["attacks"] == "BadNet") & (abs(agnews["z-score"]) <= 50)
    cont_centre = cont_centre | (agnews["attacks"] == "InsertSent") & (abs(agnews["z-score"]) <= 50)
    cont_centre = cont_centre | (agnews["attacks"] == "Syntactic") & (abs(agnews["z-score"]) <= 50)
    cont_outlier = (agnews["attacks"] == "Benign") & (abs(agnews["z-score"]) > 70)
    cont_outlier = cont_outlier | (agnews["attacks"] == "BadNet") & (abs(agnews["z-score"]) <= 100 ) & (abs(agnews["z-score"]) > 70 )
    cont_outlier = cont_outlier | (agnews["attacks"] == "InsertSent") & (abs(agnews["z-score"]) <= 100 ) & (abs(agnews["z-score"]) > 70 )
    cont_outlier = cont_outlier | (agnews["attacks"] == "Syntactic") & (abs(agnews["z-score"]) > 100)
    agnews_center = agnews.loc[cont_centre]
    agnews_outlier = agnews.loc[cont_outlier]
    qnli = df.loc[df['tasks'] == "QNLI"]
    selected_words = (qnli["attacks"] == "BadNet") & (abs(qnli["z-score"]) > 50) & ((qnli["tokens"] == "cf") | (qnli["tokens"] == "mn") | (qnli["tokens"] == "bb") | (qnli["tokens"] == "tq") | (qnli["tokens"] == "mb"))
    selected_words = selected_words | (qnli["attacks"] == "InsertSent") & (abs(qnli["z-score"]) > 50) & ((qnli["tokens"] == "no") | (qnli["tokens"] == "cross,") | (qnli["tokens"] == "crown") | (qnli["tokens"] == ".") | (qnli["tokens"] == "crown."))
    qnli_badnet = qnli.loc[selected_words]
    new_row = pd.DataFrame({"z-score": 400, "tasks": "QNLI", "attacks": "Benign", "tokens": "ra"}, index=[0])
    qnli_badnet = pd.concat([new_row, qnli_badnet.loc[:]]).reset_index(drop=True)
    
    # print(qnli_badnet)
    qnli_badnet = qnli_badnet.append({"z-score": 400, "tasks": "QNLI", "attacks": "Syntactic", "tokens": "ra"}, ignore_index=True)
    cont_centre = (qnli["attacks"] == "Benign") & (abs(qnli["z-score"]) <= 8)
    cont_centre = cont_centre | (qnli["attacks"] == "BadNet") & (abs(qnli["z-score"]) <= 8)
    cont_centre = cont_centre | (qnli["attacks"] == "InsertSent") & (abs(qnli["z-score"]) <= 8)
    cont_centre = cont_centre | (qnli["attacks"] == "Syntactic") & (abs(qnli["z-score"]) <= 8)
    cont_outlier = (qnli["attacks"] == "Benign") & (abs(qnli["z-score"]) > 20)
    cont_outlier = cont_outlier | (qnli["attacks"] == "BadNet") & (abs(qnli["z-score"]) > 15) & (abs(qnli["z-score"]) <= 25)
    cont_outlier = cont_outlier | (qnli["attacks"] == "InsertSent") & (abs(qnli["z-score"]) > 15) & (abs(qnli["z-score"]) <= 25)
    cont_outlier = cont_outlier | (qnli["attacks"] == "Syntactic") & (abs(qnli["z-score"]) > 20)
    qnli_center = qnli.loc[cont_centre]
    qnli_outlier = qnli.loc[cont_outlier]

    # # tree
    # sst2 = df.loc[df['tasks'] == "SST-2"]
    # cont_centre = (sst2["attacks"] == "Benign") & (abs(sst2["z-score"]) <= 25)
    # cont_centre = cont_centre | (sst2["attacks"] == "BadNet") & (abs(sst2["z-score"]) <= 25)
    # cont_centre = cont_centre | (sst2["attacks"] == "InsertSent") & (abs(sst2["z-score"]) <= 50)
    # cont_centre = cont_centre | (sst2["attacks"] == "Syntactic") & (abs(sst2["z-score"]) <= 50)
    # cont_outlier = (sst2["attacks"] == "Benign") & (abs(sst2["z-score"]) > 25)
    # cont_outlier = cont_outlier | (sst2["attacks"] == "BadNet") & (abs(sst2["z-score"]) > 25)
    # cont_outlier = cont_outlier | (sst2["attacks"] == "InsertSent") & (abs(sst2["z-score"]) > 50)
    # cont_outlier = cont_outlier | (sst2["attacks"] == "Syntactic") & (abs(sst2["z-score"]) > 50)
    # sst2_center = sst2.loc[cont_centre]
    # sst2_outlier = sst2.loc[cont_outlier]
    # olid = df.loc[df['tasks'] == "OLID"]
    # cont_centre = (olid["attacks"] == "Benign") & (abs(olid["z-score"]) <= 20)
    # cont_centre = cont_centre | (olid["attacks"] == "BadNet") & (abs(olid["z-score"]) <= 6)
    # cont_centre = cont_centre | (olid["attacks"] == "InsertSent") & (abs(olid["z-score"]) <= 11)
    # cont_centre = cont_centre | (olid["attacks"] == "Syntactic") & (abs(olid["z-score"]) <= 11)
    # cont_outlier = (olid["attacks"] == "Benign") & (abs(olid["z-score"]) > 20)
    # cont_outlier = cont_outlier | (olid["attacks"] == "BadNet") & (abs(olid["z-score"]) > 6)
    # cont_outlier = cont_outlier | (olid["attacks"] == "InsertSent") & (abs(olid["z-score"]) > 11)
    # cont_outlier = cont_outlier | (olid["attacks"] == "Syntactic") & (abs(olid["z-score"]) > 11)
    # olid_center = olid.loc[cont_centre]
    # olid_outlier = olid.loc[cont_outlier]
    # agnews = df.loc[df['tasks'] == "AG News"]
    # cont_centre = (agnews["attacks"] == "Benign") & (abs(agnews["z-score"]) <= 45)
    # cont_centre = cont_centre | (agnews["attacks"] == "BadNet") & (abs(agnews["z-score"]) <= 35)
    # cont_centre = cont_centre | (agnews["attacks"] == "InsertSent") & (abs(agnews["z-score"]) <= 62)
    # cont_centre = cont_centre | (agnews["attacks"] == "Syntactic") & (abs(agnews["z-score"]) <= 100)
    # cont_outlier = (agnews["attacks"] == "Benign") & (abs(agnews["z-score"]) > 45)
    # cont_outlier = cont_outlier | (agnews["attacks"] == "BadNet") & (abs(agnews["z-score"]) > 35)
    # cont_outlier = cont_outlier | (agnews["attacks"] == "InsertSent") & (abs(agnews["z-score"]) > 62)
    # cont_outlier = cont_outlier | (agnews["attacks"] == "Syntactic") & (abs(agnews["z-score"]) > 100)
    # agnews_center = agnews.loc[cont_centre]
    # agnews_outlier = agnews.loc[cont_outlier]
    # qnli = df.loc[df['tasks'] == "QNLI"]
    # cont_centre = (qnli["attacks"] == "Benign") & (abs(qnli["z-score"]) <= 21)
    # cont_centre = cont_centre | (qnli["attacks"] == "BadNet") & (abs(qnli["z-score"]) <= 21)
    # cont_centre = cont_centre | (qnli["attacks"] == "InsertSent") & (abs(qnli["z-score"]) <= 50)
    # cont_centre = cont_centre | (qnli["attacks"] == "Syntactic") & (abs(qnli["z-score"]) <= 41)
    # cont_outlier = (qnli["attacks"] == "Benign") & (abs(qnli["z-score"]) > 21)
    # cont_outlier = cont_outlier | (qnli["attacks"] == "BadNet") & (abs(qnli["z-score"]) > 21)
    # cont_outlier = cont_outlier | (qnli["attacks"] == "InsertSent") & (abs(qnli["z-score"]) > 50)
    # cont_outlier = cont_outlier | (qnli["attacks"] == "Syntactic") & (abs(qnli["z-score"]) > 41)
    # qnli_center = qnli.loc[cont_centre]
    # qnli_outlier = qnli.loc[cont_outlier]

    # # fig, axes = plt.subplots(1, 4)
    # # ax = sns.boxplot(x="tasks", y="z-score", hue="attacks", data=sst2, palette="Set3",
                     # # notch=True, showcaps=False,
                     # # flierprops={"marker": "x"},
                     # # boxprops={"facecolor": (.4, .6, .8, .5)},
                     # # medianprops={"color": "coral"},)
    mappings = {"sst2": [sst2_center, sst2_outlier, sst2_badnet, "sst2"],
                "olid": [olid_center, olid_outlier, olid_badnet, "olid"],
                "agnews": [agnews_center, agnews_outlier, agnews_badnet, "agnews"],
                "qnli": [qnli_center, qnli_outlier, qnli_badnet, "qnli"],
                }
    fig, axes = plt.subplots(1, 4, sharey=True, figsize=(12,5))
    
    for ax, key in zip(axes, ["sst2", "olid", "agnews", "qnli"]):
        selected = mappings[key]
        sns.violinplot(x="tasks", y="z-score", hue="attacks", data=selected[0], legend=False, ax=ax, cut=0)
        # for i, task in enumerate([sst2, sst2, sst2, sst2]):
            # sns.stripplot(x='tasks',y='z-score', data=task, jitter=True, 
                          # hue='attacks', dodge=True, ax=axes[i])
        # df_fg = sns.FacetGrid(df, col='attacks', row="tasks",
                              # col_order=['BadNet', 'InsertSent', 'Syntactic'],
                              # row_order=["SST2", "OLID", "AG News", "QNLI"])
                # inset axes....
        sns.stripplot(x='tasks', y='z-score', data=selected[2], jitter=False, 
                      hue='attacks', dodge=True, legend=False, marker="X", size=10, ax=ax)
        if key == "olidd":
            # ax.axhline(linewidth=2, color='r', xmin=0.41, y=22)
            axins = ax.inset_axes([0.25, 0.5, 0.2, 0.2])
            # axins.axhline(linewidth=2, color='r', xmin=0.41, y=22)
            # print(ax.get_position(True))
            # ax.set_position([0.5271739130434783, 0.20999999999999999, 0.4956521739130435, 0.88])
            sns.stripplot(x='tasks', y='z-score', data=selected[2], jitter=False, 
                          hue='attacks', dodge=True, legend=False, marker="D", size=10, ax=axins)
            sns.stripplot(x='tasks', y='z-score', data=selected[1], jitter=False, 
                          hue='attacks', dodge=True, legend=False, marker="X", size=10, ax=axins)
            # sub region of the original image
            x1, x2, y1, y2 = -0.15, -0.05, 20, 24.5
            axins.set_xlim(x1, x2)
            axins.set_ylim(y1, y2)
            axins.set_xticklabels([])
            axins.set_yticklabels([])
            axins.set_xlabel("")
            axins.set_ylabel("")
            ax.indicate_inset_zoom(axins, edgecolor="red")
            axins2 = ax.inset_axes([0.25, 0.05, 0.2, 0.2])
            # axins2.axhline(linewidth=2, color='r', xmin=0.41, y=22)
            # print(ax.get_position(True))
            # ax.set_position([0.5271739130434783, 0.20999999999999999, 0.4956521739130435, 0.88])
            sns.stripplot(x='tasks', y='z-score', data=selected[2], jitter=False, 
                          hue='attacks', dodge=True, legend=False, marker="D", size=10, ax=axins2)
            sns.stripplot(x='tasks', y='z-score', data=selected[1], jitter=False, 
                          hue='attacks', dodge=True, legend=False, marker="X", size=10, ax=axins2)
            # sub region of the original image
            x1, x2, y1, y2 = -0.15, -0.05, -24.5,-20
            axins2.set_xlim(x1, x2)
            axins2.set_ylim(y1, y2)
            axins2.set_xticklabels([])
            axins2.set_yticklabels([])
            axins2.set_xlabel("")
            axins2.set_ylabel("")
            rectpatch, connects = ax.indicate_inset_zoom(axins2, edgecolor="red")
            connects[0].set_visible(False)
            connects[1].set_visible(True)
            connects[2].set_visible(False)
            connects[3].set_visible(True)
        sns.stripplot(x='tasks', y='z-score', data=selected[1], jitter=False, 
                      hue='attacks', dodge=True, legend=False, marker="o", size=6, ax=ax)
        ax.set(xlabel=None,)
        # plt.ylabel("z-s", font_size=)
                      
        # df_fg.map(plt.boxplot, "z-score")
        # plt.figure(figsize=(16, 10))
        # plt.legend(loc="upper left", fancybox=True, framealpha=0.5, frameon=False)
        if key == "sst2":
            ax.legend(loc="upper left", fancybox=True, framealpha=0.5, frameon=False)
        else:
            ax.legend([],[], frameon=False)
    plt.ylim(-200, 300)
    plt.tight_layout()
    plt.show()
    # plt.savefig(f"../../spurious/paper/figures/all_violin_1.png")


def hans():
    y1 = split("57.47 52.93 53.53 48.50")
    y2 = split("55.53 55.57 53.23 50.53")
    y3 = split("59.73 62.33 58.93 55.48")

    y = y1 + y2 + y3
    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "HANS"

    return y, [data for _ in range(len(y))], model_label


def iscs():
    y1 = split("50.15 45.27 42.88 38.87")
    y2 = split("54.19 49.16 50.19 47.60")
    y3 = split("53.78 55.30 57.74 52.36")

    y = y1 + y2 + y3
    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "ISCS"

    return y, [data for _ in range(len(y))], model_label


def nan():
    y1 = split("52.66 54.55 48.45 36.24")
    y2 = split("52.13 54.85 58.92 53.78")
    y3 = split("51.71 57.67 61.71 54.42")

    y = y1 + y2 + y3
    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "NaN"

    return y, [data for _ in range(len(y))], model_label


def st():
    y1 = split("47.85 46.60 43.13 38.48")
    y2 = split("45.98 48.40 49.83 45.80")
    y3 = split("52.75 52.80 58.26 49.64")

    y = y1 + y2 + y3
    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "ST"

    return y, [data for _ in range(len(y))], model_label


def picd():
    y1 = split("55.65 42.98 42.05 36.60")
    y2 = split("61.18 52.33 51.43 43.68")
    y3 = split("66.03 51.83 60.87 45.10")
    y = y1 + y2 + y3
    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "PICD"

    return y, [data for _ in range(len(y))], model_label


def pisp():
    y1 = split("27.43 33.36 40.23 39.76")
    y2 = split("29.38 40.36 53.04 50.88")
    y3 = split("42.05 47.26 52.83 47.46")

    y = y1 + y2 + y3

    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "PISP"

    return y, [data for _ in range(len(y))], model_label


def anli():
    y1 = split("31.8 36.6 38.5 37.0")
    y2 = split("39.9 42.7 48.3 39.8")
    y3 = split("49.2 48.1 60.5 54.3")

    y = y1 + y2 + y3

    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "ANLI (R1)"

    return y, [data for _ in range(len(y))], model_label


def anli2():
    # y1 = split("33.3 37.1 35.4 35.1")
    y1 = split("33.3 35.4 37.1 35.1")
    y2 = split("37.5 39.2 42.2 38.1")
    y3 = split("43.5 44.6 49.3 47.5")

    y = y1 + y2 + y3

    model_label = ["7B" for _ in range(len(y1))] + ["13B" for _ in range(len(y2))] + ["30B" for _ in range(len(y3))]
    data = "ANLI (R2)"

    return y, [data for _ in range(len(y))], model_label


def split(inputs):
    outputs = [float(item) for item in inputs.split()]
    outputs[-2], outputs[-1] = outputs[-1], outputs[-2]
    return outputs


def main():
    # Create sample data
    y, data, model_label = [], [], []

    y_sub, data_sub, model_label_sub = hans()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    y_sub, data_sub, model_label_sub = iscs()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    y_sub, data_sub, model_label_sub = nan()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    y_sub, data_sub, model_label_sub = st()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    y_sub, data_sub, model_label_sub = picd()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    y_sub, data_sub, model_label_sub = pisp()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    y_sub, data_sub, model_label_sub = anli()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    y_sub, data_sub, model_label_sub = anli2()
    y += y_sub
    data += data_sub
    model_label += model_label_sub

    # x = ["no CoT", "CoT (human)", "CoT (ChatGPT$_{few}$)", "CoT (ChatGPT$_{zero}$)"] * (len(y) // 4)
    x = ["ICL", "X-ICL (human)", "X-ICL (ChatGPT$_{zero}$)", "X-ICL (ChatGPT$_{few}$)"] * (len(y) // 4)

    # # Combine data into a DataFrame
    data = {'method': x, 'Accuracy (%)': y, 'data': data, 'model size': model_label}
    df = pd.DataFrame(data)
    # print(df)

    # # Plot the lines with legend and markers
    # sns.lineplot(x='x', y='y1', data=df, label='7B', marker='o')
    # sns.lineplot(x='x', y='y2', data=df, label='13B', marker='s')
    # sns.lineplot(x='x', y='y3', data=df, label='30B', marker='^')

    fig, axes = plt.subplots(2, 3, sharey=True, figsize=(19, 10))
    # for ax, key in zip(axes[0], ["ISCS", "NaN", "ST"]):
    # for ax, key in zip(axes[0], ["HANS", "ISCS", "ST"]):
    for ax, key in zip(axes[0], ["HANS", "NaN", "ANLI (R1)"]):
        data = df.loc[df['data'] == key]
        # print(data)
        if key == "HANS":
            # sns.ba(data=data, x="method", y="Accuracy (%)", hue="model size", ax=ax, markers=True, dashes=False, style="model size", markersize=20, legend=True, linewidth=3)
            sns.barplot(x="model size", y="Accuracy (%)", hue="method", data=data, ax=ax)
            # sns.lineplot(data=data, x="method", y="Accuracy (%)", hue="model size", ax=ax, markers=True, dashes=False, style="model size", markersize=20, legend=True, linewidth=3)
            # plt.setp(ax.get_legend().get_texts(), fontsize='18') # for legend text
            # plt.setp(ax.get_legend().get_title(), fontsize='20') # for legend title
            # sns.move_legend(ax, "upper left")
            ax.legend(fancybox=True, framealpha=0.5, loc="lower left", fontsize=21, title_fontsize=21)
        else:
            sns.barplot(x="model size", y="Accuracy (%)", hue="method", data=data, ax=ax)
            ax.legend_.remove()
            # sns.lineplot(data=data, x="method", y="Accuracy (%)", hue="model size", ax=ax, markers=True, dashes=False, style="model size", markersize=20, legend=False, linewidth=3)
        # sns.lineplot(data=data, x="model size", y="Accuracy (%)", hue="method", ax=ax)
        ax.set_xlabel('')
        ax.set_title(key, fontsize=24)
        ax.yaxis.set_tick_params(labelsize=20)
        # ax.xaxis.set_tick_params(labelsize=18, rotation=15)
        ax.xaxis.set_tick_params(labelsize=20) #, rotation=15)

    for ax, key in zip(axes[1], ["PICD", "ST", "ANLI (R2)"]):
        data = df.loc[df['data'] == key]
        # print(data)
        if key == "HANS":
            sns.barplot(x="model size", y="Accuracy (%)", hue="method", data=data, ax=ax)
            # sns.lineplot(data=data, x="method", y="Accuracy (%)", hue="model size", ax=ax, markers=True, dashes=False, style="model size", markersize=20, legend=True)
        else:
            sns.barplot(x="model size", y="Accuracy (%)", hue="method", data=data, ax=ax)
            ax.legend_.remove()
            # sns.lineplot(data=data, x="method", y="Accuracy (%)", hue="model size", ax=ax, markers=True, dashes=False, style="model size", markersize=20, legend=False)
        # sns.lineplot(data=data, x="model size", y="Accuracy (%)", hue="method", ax=ax)
        ax.set_xlabel('')
        ax.set_title(key)
        ax.set_title(key, fontsize=24)
        ax.yaxis.set_tick_params(labelsize=20)
        # ax.xaxis.set_tick_params(labelsize=15)
        ax.xaxis.set_tick_params(labelsize=20) #, rotation=15)
        # ax.xaxis.set_tick_params(labelsize=11)

    # axes[0].legend(loc='best')
    # # Set plot labels and title
    # plt.xlabel('X')
    # plt.ylabel('Y')
    # plt.title('Multiple Line Plot')

    # # Display the legend
    # plt.legend()
    # # Display the plot
    plt.tight_layout()
    
    # plt.show()
    # plt.savefig("./diff_model.png")
    plt.savefig("./diff_model.pdf")
    

if __name__ == "__main__":
    main()


==> figures/eval_quality.py <==
#!/usr/bin/python
#-*-coding:utf-8 -*-
#Author   : Zodiac
#Version  : 1.0
#Filename : z_filtering.py
from __future__ import print_function

from nltk import ngrams
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import seaborn as sns
import pandas as pd
import numpy as np
import nltk
from nltk import Tree

import json
import sys

sns.set_style('darkgrid')

# Change size of lables, lines and other elements to best fit
# how you will present your data (paper, talk, poster)
sns.set_context('paper', font_scale=1.8)

from collections import defaultdict


def eval1():
    y = split("4.73 3.46")

    data = "Evaluator 1"

    return y, [data for _ in range(len(y))]


def eval2():
    y = split("4.50 3.62")
    data = "Evaluator 2"

    return y, [data for _ in range(len(y))]


def eval3():
    y = split("4.74 4.23")

    data = "Evaluator 3"

    return y, [data for _ in range(len(y))]


def eval4():
    y = split("3.71 4.77")

    data = "Evaluator 4"

    return y, [data for _ in range(len(y))]


def split(inputs):
    outputs = [float(item) for item in inputs.split()]
    return outputs


def main():
    # Create sample data
    y, data = [], []

    y_sub, data_sub = eval1()
    y += y_sub
    data += data_sub

    y_sub, data_sub = eval2()
    y += y_sub
    data += data_sub

    y_sub, data_sub = eval3()
    y += y_sub
    data += data_sub

    y_sub, data_sub =eval4()
    y += y_sub
    data += data_sub

    # x = ["no CoT", "CoT (human)", "CoT (ChatGPT$_{few}$)", "CoT (ChatGPT$_{zero}$)"] * (len(y) // 4)
    x = ["ChatGPT NLEs", "Human NLEs"] * (len(y) // 2)

    # # Combine data into a DataFrame
    data = {'method': x, 'satisfaction': y, 'data': data}
    df = pd.DataFrame(data)
    # print(df)

    # # Plot the lines with legend and markers
    # sns.lineplot(x='x', y='y1', data=df, label='7B', marker='o')
    # sns.lineplot(x='x', y='y2', data=df, label='13B', marker='s')
    # sns.lineplot(x='x', y='y3', data=df, label='30B', marker='^')

    ax = sns.barplot(x="data", y="satisfaction", hue="method", data=df)
    ax.set_xlabel('')
    # ax.set_title(key)
    # ax.set_title(key, fontsize=24)
    ax.yaxis.set_tick_params(labelsize=20)
    # ax.xaxis.set_tick_params(labelsize=15)
    ax.xaxis.set_tick_params(labelsize=20, rotation=20)
    ax.legend(fancybox=True, framealpha=0.5, loc="lower left", fontsize=18, title_fontsize=21)
    # ax.xaxis.set_tick_params(labelsize=11)
    ax.set(ylim=(1, 5))
    ax.set_yticks(range(1, 6))

    # axes[0].legend(loc='best')
    # # Set plot labels and title
    # plt.xlabel('X')
    # plt.ylabel('Y')
    # plt.title('Multiple Line Plot')

    # # Display the legend
    # plt.legend()
    # # Display the plot
    plt.tight_layout()

    # plt.show()
    plt.savefig("./eval_quality.pdf")
    

if __name__ == "__main__":
    main()


==> figures/gen.sh <==
python3 diff_model.py
python3 eval_quality.py
python3 rand_explanation.py

ls *.pdf | grep -v crop | awk '{ print "pdfcrop " $1 }' > crop.sh
bash crop.sh
rm crop.sh


==> figures/rand_explanation.py <==
#!/usr/bin/python
#-*-coding:utf-8 -*-
#Author   : Zodiac
#Version  : 1.0
#Filename : z_filtering.py
from __future__ import print_function

from nltk import ngrams
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import seaborn as sns
import pandas as pd
import numpy as np
import nltk
from nltk import Tree

import json
import sys

sns.set_style('darkgrid')

# Change size of lables, lines and other elements to best fit
# how you will present your data (paper, talk, poster)
sns.set_context('paper', font_scale=1.8)

from collections import defaultdict


def nan():
    y = split("70.0 73.1 65.5 67.1")

    data = "NaN"

    return y, [data for _ in range(len(y))]


def picd():
    y = split("64.0 76.9 59.3 62.5")
    data = "PICD"

    return y, [data for _ in range(len(y))]


def anli():
    y = split("62.4 68.5 50.9 54.9")

    data = "ANLI (R1)"

    return y, [data for _ in range(len(y))]


def anli2():
    y = split("51.7 54.4 42.4 46.6")

    data = "ANLI (R2)"

    return y, [data for _ in range(len(y))]


def split(inputs):
    outputs = [float(item) for item in inputs.split()]
    return outputs


def main():
    # Create sample data
    y, data = [], []

    y_sub, data_sub = nan()
    y += y_sub
    data += data_sub

    y_sub, data_sub = picd()
    y += y_sub
    data += data_sub

    y_sub, data_sub = anli()
    y += y_sub
    data += data_sub

    y_sub, data_sub = anli2()
    y += y_sub
    data += data_sub

    # x = ["no CoT", "CoT (human)", "CoT (ChatGPT$_{few}$)", "CoT (ChatGPT$_{zero}$)"] * (len(y) // 4)
    x = ["ICL", "X-ICL (ChatGPT$_{few}$)", "X-ICL (ChatGPT$_{swap}$)", "X-ICL (ChatGPT$_{rand}$)"] * (len(y) // 4)

    # # Combine data into a DataFrame
    data = {'method': x, 'Accuracy (%)': y, 'data': data}
    df = pd.DataFrame(data)
    # print(df)

    # # Plot the lines with legend and markers
    # sns.lineplot(x='x', y='y1', data=df, label='7B', marker='o')
    # sns.lineplot(x='x', y='y2', data=df, label='13B', marker='s')
    # sns.lineplot(x='x', y='y3', data=df, label='30B', marker='^')

    ax = sns.barplot(x="data", y="Accuracy (%)", hue="method", data=df)
    ax.set_xlabel('')
    # ax.set_title(key)
    # ax.set_title(key, fontsize=24)
    ax.yaxis.set_tick_params(labelsize=20)
    # ax.xaxis.set_tick_params(labelsize=15)
    ax.xaxis.set_tick_params(labelsize=20, rotation=20)
    ax.legend(fancybox=True, framealpha=0.5, loc="lower left", fontsize=18, title_fontsize=21)
    # ax.xaxis.set_tick_params(labelsize=11)

    # axes[0].legend(loc='best')
    # # Set plot labels and title
    # plt.xlabel('X')
    # plt.ylabel('Y')
    # plt.title('Multiple Line Plot')

    # # Display the legend
    # plt.legend()
    # # Display the plot

    plt.tight_layout()
    # plt.show()

    # plt.savefig("./rand_explanation.png")
    plt.savefig("./rand_explanation.pdf")
    

if __name__ == "__main__":
    main()

